Efficient Boys function evaluation using minimax approximation

We present an algorithm for efficient evaluation of Boys functions $F_0,\dots,F_{k_\mathrm{max}}$ tailored to modern computing architectures, in particular graphical processing units (GPUs), where maximum throughput is high and data movement is costly. The method combines rational minimax approximations with upward and downward recurrence relations. The non-negative real axis is partitioned into three regions, $[0,\infty\rangle = A\cup B\cup C$, where regions $A$ and $B$ are treated using rational minimax approximations and region $C$ by an asymptotic approximation. This formulation avoids lookup tables and irregular memory access, making it well suited hardware with high maximum throughput and low latency. The rational minimax coefficients are generated using the rational Remez algorithm. For a target maximum absolute error of $\varepsilon_\mathrm{tol} = 5\cdot10^{-14}$, the corresponding approximation regions and coefficients for Boys functions $F_0,\dots,F_{32}$ are provided in the appendix.

==> anc/Makefile <==
.SUFFIXES:

CC     := nvc
CFLAGS := -Wall -O3 -fast -lm -acc
# CC     := gcc
# CFLAGS := -Wall -O3 -ffast-math -lm -fopenacc

benchmark.x: %.x: %.c \
                  minimax.o \
                  beylkin.o \
                  ishida.o \
                  %.d Makefile
	$(CC) $(wordlist 1,4,$^) -o $@ $(CFLAGS)

benchmark.d: %.d: %.c Makefile
	$(CC) -MM $< -MT $*.x $(CFLAGS) > $@
include benchmark.d

minimax.o: %.o: %.c Makefile
	$(CC) -c $< -o $@ $(CFLAGS)

beylkin.o: %.o: %.c Makefile
	$(CC) -c $< -o $@ $(CFLAGS)

ishida.o: %.o: %.c Makefile
	$(CC) -c $< -o $@ $(CFLAGS)

.PHONY: clean
clean:
	rm -f benchmark.x
	rm -f benchmark.d
	rm -f *.o


==> anc/benchmark.c <==
#include "constants.h"
#include <stdio.h>
#include <stdlib.h>
#include <time.h>
#ifdef _OPENACC
  #include <openacc.h>
#endif

typedef void (*Method)(size_t N,
                       const double* x,
                       const double* y,
                       const double* c,
                       double* z);

void minimax(size_t,const double*,const double*,const double*,double*);
void beylkin(size_t,const double*,const double*,const double*,double*);
void ishida(size_t,const double*,const double*,const double*,double*);

void benchmark(char* name,
               Method method,
               const size_t N,
               const double*__restrict x,
               const double*__restrict y,
               const double*__restrict c,
               double*__restrict z) {
  clock_t start = clock();
  method(N,x,y,c,z);
  clock_t end = clock();
  double result = 0;
  for (int n = 0; n < N; n++) {
    result += z[n];
  }
  printf("Time of %s: %f s with result %f\n",name,(double)(end-start)/CLOCKS_PER_SEC,result);
}


char* get_device() {
  char* device;
  switch (acc_get_device_type()) {
  case (acc_device_none):
    device = "none";
    break;
  case (acc_device_default):
    device = "default";
    break;
  case (acc_device_host):
    device = "host";
    break;
  case (acc_device_not_host):
    device = "not host";
    break;
  case (acc_device_current):
    device = "current";
    break;
  case (acc_device_nvidia):
    device = "nvidia";
    break;
  default:
    device = "non-standard";
  }
  return device;
}


int main() {
  #ifdef _OPENACC
  printf("Running on %s\n\n",get_device());
  #endif
  
  // Constants
  const size_t N = 2 << 19;  // Length of input array x and y
  const double x_max = 15;   // Boys function argument is in the interval [0,2*x_max]
  const double y_max = 1;    // y vector has elements in [-y_max,y_max]
  const double c_max = 1;    // Coefficient vector has elemnts in [-c_max,c_max]

  // Generate random input
  double* x = (double*)malloc(N*sizeof(double));
  double* y = (double*)malloc(N*sizeof(double));
  double* c = (double*)malloc((k+1)*sizeof(double));
  double* z = (double*)malloc(N*sizeof(double));
  const int seed = 42;
  srand(seed);
  for (size_t n = 0; n < N; n++)
    x[n] = (rand()*x_max)/RAND_MAX;
  for (size_t n = 0; n < N; n++)
    y[n] = ((rand()-RAND_MAX/2)*2*y_max)/RAND_MAX;
  for (size_t l = 0; l < k+1; l++)
    c[l] = ((rand()-RAND_MAX/2)*2*c_max)/RAND_MAX;

  // Run benchmark
  benchmark("minimax",minimax,N,x,y,c,z);
  benchmark("beylkin",beylkin,N,x,y,c,z);
  benchmark("ishida",ishida,N,x,y,c,z);

  free(x);
  free(y);
  free(c);
  free(z);
  return 0;
}


==> anc/beylkin.c <==
#include "constants.h"
#include <math.h>
#include <complex.h>
#include <stddef.h>

void beylkin(const size_t N,
             const double*__restrict x,
             const double*__restrict y,
             const double*__restrict c,
             double*__restrict z) {
  static const double tol = 1.0E-03;
  static const int length = 10;
  static const double complex zz[] = {
    CMPLX( 0.64304020652330500E+01,  0.18243694739308491E+02),
    CMPLX( 0.64304020652330500E+01, -0.18243694739308491E+02),
    CMPLX(-0.12572081889410178E+01,  0.14121366415342502E+02),
    CMPLX(-0.12572081889410178E+01, -0.14121366415342502E+02),
    CMPLX(-0.54103079551670268E+01,  0.10457909575828442E+02),
    CMPLX(-0.54103079551670268E+01, -0.10457909575828442E+02),
    CMPLX(-0.78720025594983341E+01,  0.69309284623985663E+01),
    CMPLX(-0.78720025594983341E+01, -0.69309284623985663E+01),
    CMPLX(-0.92069621609035313E+01,  0.34559308619699376E+01),
    CMPLX(-0.92069621609035313E+01, -0.34559308619699376E+01)};
  static const double complex fact[] = {
    CMPLX( 0.13249210991966042E-02,  0.91787356295447745E-03),
    CMPLX( 0.13249210991966042E-02, -0.91787356295447745E-03),
    CMPLX( 0.55545905103006735E-01, -0.35151540664451613E+01),
    CMPLX( 0.55545905103006735E-01,  0.35151540664451613E+01),
    CMPLX(-0.11456407675096416E+03,  0.19213789620924834E+03),
    CMPLX(-0.11456407675096416E+03, -0.19213789620924834E+03),
    CMPLX( 0.20915556220686653E+04, -0.15825742912360638E+04),
    CMPLX( 0.20915556220686653E+04,  0.15825742912360638E+04),
    CMPLX(-0.94779394228935325E+04,  0.30814443710192086E+04),
    CMPLX(-0.94779394228935325E+04, -0.30814443710192086E+04)};
  static const double complex ww[] = {
    CMPLX(-0.83418049867878959E-08, -0.70958810331788253E-08),
    CMPLX(-0.83418050437598581E-08,  0.70958810084577824E-08),
    CMPLX( 0.82436739552884774E-07, -0.27704117936134414E-06),
    CMPLX( 0.82436739547688584E-07,  0.27704117938414886E-06),
    CMPLX( 0.19838416382728666E-05,  0.78321058613942770E-06),
    CMPLX( 0.19838416382681279E-05, -0.78321058613180811E-06),
    CMPLX(-0.47372729839268780E-05,  0.58076919074212929E-05),
    CMPLX(-0.47372729839287016E-05, -0.58076919074154416E-05),
    CMPLX(-0.68186014282131608E-05, -0.13515261354290787E-04),
    CMPLX(-0.68186014282138385E-05,  0.13515261354295612E-04)};
  static const double rzz   = -0.96321934290343840E+01;
  static const double rfact =  0.15247844519077540E+05;
  static const double rww   =  0.18995875677635889E-04;

  #pragma acc parallel loop copyin(x[0:N], c[0:k+1]) copyout(z[0:N])
  for (size_t i = 0; i < N; i++) {
    z[i] = 0;
    for (size_t j = 0; j < N; j++) {
      double xx = x[i]+x[j];
      double w;
      double Y = exp(-xx);
      double YY = Y/2;
      if (xx >= 0.45425955121971775E+01) {
        // Upwards recursion
        double sqrtxx = sqrt(xx);
        double F = halfsqrtpi*erf(sqrtxx)/sqrtxx;
        w = c[0]*F;
        for (int l = 1; l <= k; l++) {
          F = ((l-0.5)*F-YY)/xx;
          w += c[l]*F;
        }
      } else {
        // Downwards recursion
        double rtmp = 0;
        for (int m = 0; m < length; m += 2)
          rtmp += creal(ww[m]*(1-fact[m]*Y)/(xx+zz[m]));
        double tmp = 0;
        double q = xx+rzz;
        if (fabs(q) >= tol)
          tmp += rww*(1-rfact*Y)/q;
        else {
          double p = 1+q*(-1.0/2+q*(1.0/6+q*(-1.0/24+q*(1.0/120))));
          tmp += rww*p;
        }
        double F = 2*rtmp+tmp;
        w = c[k]*F;
        for (int l = k-1; l >= 0; l--) {
          F = (xx*F+YY)/(l+0.5); // FIXME: Unngå deling ved å lagre konstanter.
          w += c[l]*F;
        }
      }
      z[i] += y[j]*w;
    }
  }
}


==> anc/coefficients.txt <==
F0 numerator
 4.59649054199586751E+11
 7.24610171100856232E+10
 2.24977231104248461E+10
 1.62899741137514774E+09
 1.91702978974343428E+08
 6.56389165108291995E+06
 3.22527508970295511E+05
 4.59649054199579770E+11
F0 denominator
 2.25677368510488844E+11
 5.17586071870896154E+10
 7.25815475661893057E+09
 6.80492889773299134E+08
 4.33436553747085297E+07
 1.77090545597099048E+06
 3.59362735209789862E+04
-2.11809634725166180E+02
 1.00000000000000000E+00

F1 numerator
-4.65157653173317170E+11
 2.29425320006178902E+10
-1.29857712372204999E+10
 1.78844602696723749E+08
-7.40895343861489278E+07
-8.83205562809530090E+04
-9.88905350089899030E+04
F1 denominator
-1.39547295952001886E+12
-7.68456179705352370E+11
-2.01001101693493424E+11
-3.29212211155791438E+10
-3.73769996691396548E+09
-3.06209737336929359E+08
-1.81100571529961951E+07
-7.35772618617600437E+05
-1.73370711526267371E+04
-3.01644420112301709E+01
 1.00000000000000000E+00

F2 numerator
-3.21534353039794617E+11
 3.54003705695069524E+10
-7.01635383055901375E+09
 2.79078906677022317E+08
-2.78149387526899752E+07
 2.50304977467284799E+05
-2.61245797045770042E+04
F2 denominator
-1.60767176519862195E+12
-9.71335122319310198E+11
-2.82317080188832696E+11
-5.22376678369643476E+10
-6.85230379697842854E+09
-6.69937093077230221E+08
-4.97459753170508105E+07
-2.78418670876310491E+06
-1.11322872042882201E+05
-2.82622020347674619E+03
 1.00000000000000000E+00

F3 numerator
 1.74242490762361812E+12
-2.31739940313066278E+11
 3.01841796858242589E+10
-1.26158491469042445E+09
 6.24293777436041829E+07
F3 denominator
 1.21969743533675925E+13
 7.86435602580557761E+12
 2.44715513739141483E+12
 4.86816942362079024E+11
 6.90443144069857960E+10
 7.35560133650822347E+09
 6.01952300371660024E+08
 3.77439507311669504E+07
 1.75556856301654242E+06
 5.15451071696163987E+04
 7.51530879218449388E+02
-6.90725843407910436E+01
 1.00000000000000000E+00

F4 numerator
 1.07640450297782221E+08
-2.55458353459970974E+07
 3.52812080853076687E+06
-2.95422780643995305E+05
 1.70289049867735511E+04
-6.62342704137285632E+02
 1.70870241353972667E+01
-2.64791558310288340E-01
 1.88027971847219425E-03
F4 denominator
 9.68764052679927282E+08
 5.62712615905041359E+08
 1.56812915525206930E+08
 2.77339407473815158E+07
 3.46473761130405637E+06
 3.21197484344255914E+05
 2.24921989775218534E+04
 1.17843724039343395E+03
 4.36972585953520361E+01
 1.00000000000000000E+00

F5 numerator
-3.63350182727758466E+12
 5.09119767488377891E+11
-4.66070769596744520E+10
 1.82540967399093927E+09
-5.30543200345946936E+07
F5 denominator
-3.99685201000472987E+13
-2.82191995658341951E+13
-9.73533805198387887E+12
-2.18080501665434778E+12
-3.55350240246925148E+11
-4.46814329074875211E+10
-4.48324401716056338E+09
-3.65555177659264031E+08
-2.43548935295006352E+07
-1.31837759196109729E+06
-5.61522957956144616E+04
-1.72623902086203936E+03
-3.61093692542213220E+01
 1.00000000000000000E+00

F6 numerator
 6.32362964316323446E+07
-1.78304485335124420E+07
 2.51567753132107927E+06
-2.19143264882283100E+05
 1.27344879285248770E+04
-5.00986429135037998E+02
 1.29601270953674587E+01
-2.00754947326145896E-01
 1.42097370844837178E-03
F6 denominator
 8.22071853610988647E+08
 4.80666442210646271E+08
 1.34959799873156815E+08
 2.40771063816958245E+07
 3.03870085803678862E+06
 2.85166544683446997E+05
 2.02723823300825666E+04
 1.08337493002115488E+03
 4.12117791883748035E+01
 1.00000000000000000E+00

F7 numerator
 1.75909119461509143E+11
-2.31397098271936913E+10
 1.68875828571559918E+09
-5.64452771442680053E+07
 1.17407664422063718E+06
F7 denominator
 2.63863679192234972E+12
 1.98111328666843863E+12
 7.31805354458430146E+11
 1.76968955184222011E+11
 3.14408799088726826E+10
 4.36407011112015921E+09
 4.91056122401636080E+08
 4.58523651661037259E+07
 3.59865965982106407E+06
 2.40434947023941125E+05
 1.32823525115988495E+04
 6.68417454613384130E+02
 2.04252475843400746E+01
 1.00000000000000000E+00

F8 numerator
 4.27633852210096255E+07
-1.31313288604750197E+07
 1.92047093279423654E+06
-1.71296882686810612E+05
 1.01020189016332066E+04
-4.01157829572622705E+02
 1.04348508576747219E+01
-1.62054987695090529E-01
 1.14734845393421036E-03
F8 denominator
 7.26977548756867415E+08
 4.27221005649961331E+08
 1.20645561717991569E+08
 2.16664004023517011E+07
 2.75570803292488760E+06
 2.61012457722551099E+05
 1.87669023892614156E+04
 1.01792753889118730E+03
 3.94513904309799494E+01
 1.00000000000000000E+00

F9 numerator
 3.66090812345166521E+07
-1.15680315739775994E+07
 1.71937185342050874E+06
-1.55021217572956428E+05
 9.21144155752769637E+03
-3.67768247155539817E+02
 9.60302999038807409E+00
-1.49531416596628179E-01
 1.06048517076778994E-03
F9 denominator
 6.95572543455501572E+08
 4.09534939434717099E+08
 1.15897974071192602E+08
 2.08647896181599307E+07
 2.66133029522484206E+06
 2.52929651302264212E+05
 1.82610915753483673E+04
 9.95830569569992250E+02
 3.88529933329081858E+01
 1.00000000000000000E+00

F10 numerator
 3.18727019529535358E+07
-1.03030212432610360E+07
 1.55322739375449943E+06
-1.41423769641528486E+05
 8.46337556751722184E+03
-3.39673496567585546E+02
 8.90365945622176397E+00
-1.39028066499372714E-01
 9.87898143632479994E-04
F10 denominator
 6.69326741011720691E+08
 3.94760969620761552E+08
 1.11934472548745699E+08
 2.01961126182670577E+07
 2.58269289943073100E+06
 2.46205845498650818E+05
 1.78414280943905329E+04
 9.77560143690833819E+02
 3.83650317003543676E+01
 1.00000000000000000E+00

F11 numerator
 2.81728640639121210E+07
-9.27753783966489735E+06
 1.41622089785473823E+06
-1.30119646526112459E+05
 7.83983535586110006E+03
-3.16281224293270705E+02
 8.32354807569940454E+00
-1.30365690643806388E-01
 9.28460701879997724E-04
F11 denominator
 6.47975873469703400E+08
 3.82754433300979251E+08
 1.08717435139479832E+08
 1.96542366007654340E+07
 2.51910102226997192E+06
 2.40783937925615525E+05
 1.75044646089453221E+04
 9.62973033666935387E+02
 3.79830794453759681E+01
 1.00000000000000000E+00

F12 numerator
 2.53544601714217041E+07
-8.48258198675025220E+06
 1.30979027926005474E+06
-1.21399979536359709E+05
 7.36540787890653295E+03
-2.98819753533120450E+02
 7.90065371972972126E+00
-1.24223182966353277E-01
 8.87602463343472957E-04
F12 denominator
 6.33861504285287492E+08
 3.74844250615203673E+08
 1.06606600921230004E+08
 1.93004584684968576E+07
 2.47784305031495735E+06
 2.37294882532379883E+05
 1.72900919399835697E+04
 9.53839898338405204E+02
 3.77540526654878690E+01
 1.00000000000000000E+00

F13 numerator
 2.30819576500698694E+07
-7.82628187112665194E+06
 1.22075808419529548E+06
-1.14056644748954035E+05
 6.96500421338905853E+03
-2.84102269345918437E+02
 7.54567809731318183E+00
-1.19100077239224798E-01
 8.53805650125360363E-04
F13 denominator
 6.23212856551669737E+08
 3.68923049044818432E+08
 1.05041400991127738E+08
 1.90411719871711305E+07
 2.44805073752281911E+06
 2.34824627705903913E+05
 1.71426120081067911E+04
 9.47807814143492262E+02
 3.76219983903593232E+01
 1.00000000000000000E+00

F14 numerator
 2.12458334186947741E+07
-7.28795130204511162E+06
 1.14728519794468474E+06
-1.08001312706828555E+05
 6.63702808514035845E+03
-2.72194232447144952E+02
 7.26358339711147027E+00
-1.15125375121206069E-01
 8.28372975875056273E-04
F14 denominator
 6.16129169141965232E+08
 3.65028312420485399E+08
 1.04025946459673529E+08
 1.88758341061380906E+07
 2.42947540498253127E+06
 2.33331119143442641E+05
 1.70575049731055860E+04
 9.44573172805824440E+02
 3.75688900688652846E+01
 1.00000000000000000E+00

F15 numerator
 1.97951920905537712E+07
-6.86144392935271214E+06
 1.08945206014270508E+06
-1.03307183554948528E+05
 6.38895089014890834E+03
-2.63500160865368274E+02
 7.06742762934637086E+00
-1.12538812296089342E-01
 8.13253423623244395E-04
F15 denominator
 6.13650954807010558E+08
 3.63755226051815399E+08
 1.03722759914749749E+08
 1.88324083020775319E+07
 2.42547911704470786E+06
 2.33109185881384500E+05
 1.70537146317930562E+04
 9.44992042708637598E+02
 3.76184079908039309E+01
 1.00000000000000000E+00

F16 numerator
 1.86192784303380985E+07
-6.51388986576138143E+06
 1.04240529459482231E+06
-9.95208121677860958E+04
 6.19202142390343984E+03
-2.56771026974047403E+02
 6.92127832841267607E+00
-1.10719326466696887E-01
 8.03538741614490102E-04
F16 denominator
 6.14436188201034918E+08
 3.64367183315307283E+08
 1.03940248825357695E+08
 1.88798090295968553E+07
 2.43258885879432064E+06
 2.33882192253606616E+05
 1.71157875559842136E+04
 9.48495640903491750E+02
 3.77642691208863824E+01
 1.00000000000000000E+00

F17 numerator
 1.76287634789397660E+07
-6.21942096176012145E+06
 1.00259907210026151E+06
-9.63482365065391979E+04
 6.03043257975913718E+03
-2.51454186523567315E+02
 6.81322696418388913E+00
-1.09530227762568917E-01
 7.98685174729464649E-04
F17 denominator
 6.17006721762789511E+08
 3.65975273419925384E+08
 1.04421803079143984E+08
 1.89710288645764397E+07
 2.44473111450708740E+06
 2.35070543543347768E+05
 1.72022767143530895E+04
 9.52970348100220882E+02
 3.79263609084777770E+01
 1.00000000000000000E+00

F18 numerator
 1.10053495649937993E+06
-4.15290284510376398E+05
 7.16040579546255159E+04
-7.36091152895557778E+03
 4.92944440283867767E+02
-2.19946789490235600E+01
 6.37661526509535572E-01
-1.09650093594191108E-02
 8.54702189691105590E-05 
F18 denominator
 4.07197933905399874E+07
 2.32658583260025049E+07
 6.34852227957287156E+06
 1.09225406973565756E+06
 1.31450200622355534E+05
 1.15572307375223640E+04
 7.47423567664348937E+02
 3.40341812575986739E+01
 1.00000000000000000E+00

F19 numerator
 1.05789196387343878E+06
-4.01973620618696332E+05
 6.97546013607269779E+04
-7.21444241392353212E+03
 4.85960478493897660E+02
-2.18064735206264471E+01
 6.35745444451493209E-01
-1.09927619511029222E-02
 8.61606672959964407E-05 
F19 denominator
 4.12577865911173575E+07
 2.35682404272109034E+07
 6.42907318962590525E+06
 1.10563143724400098E+06
 1.32976727424942939E+05
 1.16807305638863958E+04
 7.54304476480918715E+02
 3.42787973526879301E+01
 1.00000000000000000E+00

F20 numerator
 6.47075356638978264E+06
-2.11794040363122806E+06
 3.09732774375819352E+05
-2.62120805979412831E+04
 1.38502012427518084E+03
-4.56416106277303520E+01
 8.67411673772646667E-01
-7.32312148535088359E-03 
F20 denominator
 2.65300896221719669E+08
 1.66125763126255078E+08
 5.02387297315930431E+07
 9.71995268750334966E+06
 1.34171144238381706E+06
 1.39219189884935085E+05
 1.11001533818694266E+04
 6.80698925494075328E+02
 3.03328267496977109E+01
 1.00000000000000000E+00

F21 numerator
 1.00113806692073362E+06
-3.85384394542953371E+05
 6.77086190185746604E+04
-7.08719057795389421E+03
 4.83026628802106735E+02
-2.19284174480561886E+01
 6.46767482399436452E-01
-1.13143654935771093E-02
 8.97258365399553749E-05    
F21 denominator
 4.30489368776244012E+07
 2.45641218262036544E+07
 6.69125494568673421E+06
 1.14861041840245552E+06
 1.37810035550222365E+05
 1.20651381624713644E+04
 7.75299072818440040E+02
 3.49985539072948972E+01
 1.00000000000000000E+00

F22 numerator
 9.78413399959775489E+05
-3.78882973996717940E+05
 6.69529564811272573E+04
-7.04831896020322737E+03
 4.83136707558805601E+02
-2.20607408482679038E+01
 6.54514378702913320E-01
-1.15190214816880878E-02
 9.19134544479325137E-05    
F22 denominator
 4.40286029982168180E+07
 2.51053115917952085E+07
 6.83266786797908781E+06
 1.17158690304016054E+06
 1.40366065850910693E+05
 1.22656099930746168E+04
 7.86052153038727682E+02
 3.53527986648245085E+01
 1.00000000000000000E+00

F23 numerator
 9.66613236589941587E+05
-3.76591537940241924E+05
 6.69490245054781034E+04
-7.09048327100888247E+03
 4.89000278904994944E+02
-2.24678080217337064E+01
 6.70852908877587124E-01
-1.18840290427715872E-02
 9.54640048843181125E-05  
F23 denominator
 4.54308221197475695E+07
 2.58767005646896380E+07
 7.03330268657338671E+06
 1.20401692994392062E+06
 1.43952347762249175E+05
 1.25448930369473603E+04
 8.00903396209939783E+02
 3.58343785730047088E+01
 1.00000000000000000E+00

F24 numerator
 9.46417970705439261E+05
-3.70615455935501387E+05
 6.62217473689567327E+04
-7.04931569194996637E+03
 4.88689126513939576E+02
-2.25733788136891364E+01
 6.77724133763032956E-01
-1.20745042392986278E-02
 9.75714588013979498E-05    
F24 denominator
 4.63744805645838129E+07
 2.63957161413426991E+07
 7.16819577499412023E+06
 1.22578789705691770E+06
 1.46353578064983032E+05
 1.27310545374895777E+04
 8.10731450762346773E+02
 3.61468162397566562E+01
 1.00000000000000000E+00

F25 numerator
 9.38339083663866324E+05
-3.69485294562541889E+05
 6.63890042488980107E+04
-7.10752303361419887E+03
 4.95630940996386078E+02
-2.30343254006395079E+01
 6.95983183680208910E-01
-1.24825859151127786E-02
 1.01571653489208039E-04    
F25 denominator
 4.78552932668707994E+07
 2.72056831197545568E+07
 7.37743864947674801E+06
 1.25933265029253328E+06
 1.50025416335256253E+05
 1.30132038859781581E+04
 8.25467951324447237E+02
 3.66070109940675643E+01
 1.00000000000000000E+00

F26 numerator
 4.10714903877451297E+05
-1.48284967299858010E+05
 2.39347004924575201E+04
-2.23771329927588588E+03
 1.30765178330923992E+02
-4.77083653277736153E+00
 1.00472662976727574E-01
-9.40521491916329223E-04
F26 denominator
 2.17678899055620140E+07
 1.31172270011494235E+07
 3.78861677215369447E+06
 6.92924225284179908E+05
 8.91172920829389735E+04
 8.42912591432377850E+03
 5.91980063956890030E+02
 2.95952627591546617E+01
 1.00000000000000000E+00

F27 numerator
 4.08900785605349203E+05
-1.48431482634856935E+05
 2.40923408312081233E+04
-2.26555506669706903E+03
 1.33199027904202880E+02
-4.89079482854629149E+00
 1.03694945043714753E-01
-9.77589742403062657E-04
F27 denominator
 2.24895432083406879E+07
 1.35367048804001308E+07
 3.90439736762716113E+06
 7.12890261484845715E+05
 9.14892435859503544E+04
 8.62953599658876938E+03
 6.03691417113411215E+02
 3.00346183030949037E+01
 1.00000000000000000E+00

F28 numerator
 4.04918508607377351E+05
-1.47688282537921989E+05
 2.40900411595833825E+04
-2.27701541273329491E+03
 1.34599432591312964E+02
-4.97062429847049156E+00
 1.06031018404659362E-01
-1.00609923918133880E-03
F28 denominator
 2.30803549906603548E+07
 1.38797379677888631E+07
 3.99892622045677261E+06
 7.29154678562026655E+05
 9.34152675146817121E+04
 8.79149602027818586E+03
 6.13092658398733545E+02
 3.03809171630904679E+01
 1.00000000000000000E+00

F29 numerator
 4.02736747320286231E+05
-1.47596908552103088E+05
 2.41953671168406541E+04
-2.29898080725758501E+03
 1.36653819038177139E+02
-5.07636744387583698E+00
 1.08970343078371462E-01
-1.04094686501161739E-03
F29 denominator
 2.37614680919304362E+07
 1.42741859569694491E+07
 4.10730483171108589E+06
 7.47738452979963319E+05
 9.56069803134792050E+04
 8.97485315497558605E+03
 6.23667277941326814E+02
 3.07651138887207658E+01
 1.00000000000000000E+00

F30 numerator
 3.97919751441660774E+05
-1.46422871477932610E+05
 2.41040387989907886E+04
-2.30043866634744442E+03
 1.37381681867259204E+02
-5.12892484415127183E+00
 1.10687832961615384E-01
-1.06341785154454686E-03
F30 denominator
 2.42731048379708781E+07
 1.45707349185855753E+07
 4.18883065073214594E+06
 7.61720137240172586E+05
 9.72552553702851800E+04
 9.11255555596752242E+03
 6.31587400459517944E+02
 3.10500825233904551E+01
 1.00000000000000000E+00

F31 numerator
 3.91798219424327906E+05
-1.44678734533971131E+05
 2.39038910814725430E+04
-2.29005841777242621E+03
 1.37314139515175157E+02
-5.14842853033226852E+00
 1.11618796618234802E-01
-1.07763143274847864E-03
F31 denominator
 2.46832878237592700E+07
 1.48090417666897102E+07
 4.25449476171968713E+06
 7.73005948653021406E+05
 9.85883385117327141E+04
 9.22410511306109881E+03
 6.38010373487974454E+02
 3.12807829393761209E+01
 1.00000000000000000E+00

F32 numerator
 3.83366575753585584E+05
-1.41962912506031840E+05
 2.35226110455187173E+04
-2.26023770325155337E+03
 1.35947943805136022E+02
-5.11394118864555818E+00
 1.11257488030836662E-01
-1.07813149210223792E-03
F32 denominator
 2.49188274240078582E+07
 1.49473925142764407E+07
 4.29304258040583941E+06
 7.79706453088844968E+05
 9.93889542962424737E+04
 9.29189196777588754E+03
 6.41960930347546819E+02
 3.14246148951811622E+01
 1.00000000000000000E+00


==> anc/constants.h <==
#ifndef CONSTANTS_H
#define CONSTANTS_H

// Maximum Boys function order
#define k 12

// sqrt(pi)/2
static const double halfsqrtpi = 0.886226925452758014;

// Beginning of middle region for Boys functions F_0, ..., F_{32}
static const double x_0 = 11.899848152108484;

// Beginning of asymptotic region for Boys functions F_0, ..., F_{32}
static const double x_1 = 28.989337738820740;

#endif

==> anc/ishida.c <==
#include "ishida_boys_impl.h"
#include "constants.h"
#include <math.h>
#include <stddef.h>

void ishida(const size_t N,
            const double*__restrict x,
            const double*__restrict y,
            const double*__restrict c,
            double*__restrict z) {
  #pragma acc parallel loop copyin(x[0:N], c[0:k+1]) copyout(z[0:N])
  for (size_t i = 0; i < N; i++) {
    z[i] = 0;
    for (size_t j = 0; j < N; j++) {
      double xx = x[i]+x[j];
      double w;
      if (xx < x_1) {
        w = 0;
        for (int l = 0; l <= k; l++) {
          w += c[l]*ishidaBoys(l,xx);
        }
      } else {
        double F = halfsqrtpi/sqrt(xx);
        w = c[0]*F;
        for (int l = 1; l <= k; l++) {
          F = (l-0.5)*F/xx;
          w += c[l]*F;
        }
      }
      z[i] += y[j]*w;
    }
  }
}


==> anc/ishida_table_generator.py <==
import math
import numpy as np
import scipy.special as sc


'''
Short Taylor expansion between grid points:
F_l(x) approx sum_{k=0}^3 (-1)^k*F_{l+k}(x_j)/k! * (x-x_j)^k
            = sum_{k=0}^3 a_{j,l,k} * x^k

a_{j,l,0} =  sum_{k=0}^3 F_{l+k}(x_j)*x_j^k/k!
a_{j,l,1} = -sum_{k=1}^3 F_{l+k}(x_j)*x_j^(k-1)/(k-1)!
a_{j,l,2} =  sum_{k=2}^3 F_{l+k}(x_j)*x_j^(k-2)/(2*(k-2)!)
a_{j,l,3} = -F_{l+3}(x_j)/3!
'''

def boys(k, x):
  max_deg = 200
  val = 0
  for l in range(max_deg,-1,-1):
    val = (val*x+1)/(k+l+0.5)
  return np.exp(-x)/2*val


x1 = 28.989337738820740
delta = 5e-4
grid_size = math.ceil(x1/delta)
delta = x1/grid_size
file = open("ishida_boys_impl_autogen.h", "w")
file.write(f"#ifndef ISHIDA_BOYS_IMPL_H\n")
file.write(f"#define ISHIDA_BOYS_IMPL_H\n")
file.write("\n")
file.write( "static double ishidaBoys(int l, double x) {\n")
file.write(f"  static const double delta = {delta};\n")
file.write(f"  #define grid_size {grid_size}\n")
file.write( "  static double a[grid_size][33][4] = {\n")
for j in range(grid_size):
  x = j*delta
  for l in range(33):
    file.write(f"  // Boys function {l}, grid point {j}\n")
    a0 = sum([boys(l+k,x)*x**k/sc.factorial(k) for k in range(4)])
    file.write(f"    {a0},\n")
    a1 = -sum([boys(l+k,x)*x**(k-1)/sc.factorial(k-1) for k in range(1,4)])
    file.write(f"    {a1},\n")
    a2 = sum([boys(l+k,x)*x**(k-2)/(2*sc.factorial(k-2)) for k in range(2,4)])
    file.write(f"    {a2},\n")
    a3 = -boys(l+3,x)/sc.factorial(3)
    file.write(f"    {a3},\n")
file.write("  };\n")
file.write("  #undef grid_size\n")
file.write("  unsigned int j = x/delta;\n")
file.write("  return a[j][l][0]+x*(a[j][l][1]+x*(a[j][l][2]+x*a[j][l][3]));\n")
file.write("}\n")
file.write("\n")
file.write("#endif\n")
file.close()


==> anc/minimax.c <==
#include "constants.h"
#include <math.h>
#include <stddef.h>

void minimax(const size_t N,
             const double*__restrict x,
             const double*__restrict y,
             const double*__restrict c,
             double*__restrict z) {
  static const double
    a0 =  2.53544601714217041E+07,
    a1 = -8.48258198675025220E+06,
    a2 =  1.30979027926005474E+06,
    a3 = -1.21399979536359709E+05,
    a4 =  7.36540787890653295E+03,
    a5 = -2.98819753533120450E+02,
    a6 =  7.90065371972972126E+00,
    a7 = -1.24223182966353277E-01,
    a8 =  8.87602463343472957E-04;
  static const double
    b0 = 6.33861504285287492E+08,
    b1 = 3.74844250615203673E+08,
    b2 = 1.06606600921230004E+08,
    b3 = 1.93004584684968576E+07,
    b4 = 2.47784305031495735E+06,
    b5 = 2.37294882532379883E+05,
    b6 = 1.72900919399835697E+04,
    b7 = 9.53839898338405204E+02,
    b8 = 3.77540526654878690E+01;
  static const double
    c0 = 5.74537531702047552E+7,
    c1 = 2.73330925890901898E+6,
    c2 = 7.52922255805293133E+04,
    c3 = 2.33846894861346960E+05,
    c4 = 8.34841284469484906E+03,
    c5 = 3.90892739018191431E+01;
  static const double
    d0 =  4.79893571439451030E+07,
    d1 =  3.04808499107506708E+07,
    d2 = -1.66693114610725015E+06,
    d3 =  5.63505368535215625E+05,
    d4 =  6.39702496081641495E+04,
    d5 =  8.53693546919731980E+02;
    
  #pragma acc parallel loop copyin(x[0:N], c[0:k+1]) copyout(z[0:N])
  for (size_t i = 0; i < N; i++) {
    z[i] = 0;
    for (size_t j = 0; j < N; j++) {
      double xx = x[i]+x[j];
      double w;
      double expx = 0.5*exp(-xx);
      if (xx < x_0) {
        // Downwards recursion
        double F = ((((((((a8*xx+a7)*xx+a6)*xx+a5)*xx+a4)*xx+a3)*xx+a2)*xx+a1)*xx+a0)/
                   ((((((((((xx+b8))*xx+b7)*xx+b6)*xx+b5)*xx+b4)*xx+b3)*xx+b2)*xx+b1)*xx+b0);
        w = c[k]*F;
        for (int l = k-1; l >= 0; l--) {
          F = (xx*F+expx)/(l+0.5);
          w += c[l]*F;
        }
      } else {
        // Upwards recursion
        double F;
        if (xx < x_1) {
          F = (((((c5*xx+c4)*xx+c3)*xx+c2)*xx+c1)*xx+c0)/
              ((((((xx+d5)*xx+d4)*xx+d3)*xx+d2)*xx+d1)*xx+d0);
          w = c[0]*F;
          for (int l = 1; l <= k; l++) {
            F = ((l-0.5)*F-expx)/xx;
            w += c[l]*F;
          }
        }
        else {
          F = halfsqrtpi/sqrt(xx);
          w = c[0]*F;
          for (int l = 1; l <= k; l++) {
            F = (l-0.5)*F/xx;
            w += c[l]*F;
          }
        }
      }
      z[i] += y[j]*w;
    }
  }
}

